An Explicit Characteristic-$2$ Counterexample to the Separable Jacobian Conjecture

Let $k$ be a field of characteristic $2$. We exhibit an explicit polynomial endomorphism $F: \mathbb{A}_k^3\to\mathbb{A}_k^3$ whose Jacobian determinant is identically $1$, whose induced extension of rational function fields has degree $3$, and which is nevertheless noninjective. Since $2\neq 3$, this gives a counterexample to the usual Adjamagbo, or separable, formulation of the Jacobian conjecture in characteristic $2$. Stabilization yields analogous counterexamples in every dimension $n\geq 3$

==> verify_char2_separable_jacobian_counterexample.py <==
#!/usr/bin/env python3
"""Exact symbolic checks for a characteristic-2 Jacobian counterexample.

Requires SymPy.  All polynomial identities are checked over GF(2).
"""

from __future__ import annotations

import sympy as sp

x, y, z, T = sp.symbols("x y z T")

P = x + x**2 * y
Q = y + x * z + x**2 * y * z
R = z + x**2 * z**2


def is_zero_mod_2(expr: sp.Expr, *gens: sp.Symbol) -> bool:
    """Return whether expr is the zero polynomial over GF(2)."""
    return bool(sp.Poly(sp.expand(expr), *gens, modulus=2).is_zero)


# 1. Constant Jacobian determinant.
J = sp.Matrix([P, Q, R]).jacobian([x, y, z])
assert is_zero_mod_2(J.det() - 1, x, y, z)


# 2. Explicit three-point collision over GF(2).
def evaluate_mod_2(point: tuple[int, int, int]) -> tuple[int, int, int]:
    substitution = dict(zip((x, y, z), point, strict=True))
    return tuple(int(f.subs(substitution)) % 2 for f in (P, Q, R))


expected = (0, 1, 0)
assert evaluate_mod_2((0, 1, 0)) == expected
assert evaluate_mod_2((1, 1, 0)) == expected
assert evaluate_mod_2((1, 1, 1)) == expected


# 3. Cubic-factor certificate for generic degree 3.
b = 1 + x**2 * z
c = 1 + x * y
d = Q
L = x * T + b
H = c * T**2 + d * T + z
V = Q + P * R
D = P * T**3 + T**2 + V * T + R

# D = L H and Res_T(L,H)=1.
assert is_zero_mod_2(L * H - D, x, y, z, T)
assert is_zero_mod_2(sp.resultant(L, H, T) - 1, x, y, z)

# For t=b/x, D'(t)=P*t^2+V=1/x.  Denominators are cleared here.
assert is_zero_mod_2(P * b**2 + x**2 * V - x, x, y, z)

# Reconstruction identities: z=(1/x)^2+(1/x)t and y=Q+Pz.
assert is_zero_mod_2(x**2 * z + 1 + b, x, y, z)
assert is_zero_mod_2(y + Q + P * z, x, y, z)

print("All exact GF(2) checks passed.")
print("Jacobian determinant: 1")
print("Collision image:", expected)
print("Cubic certificate: D(T) = L(T)H(T), resultant 1")

